OpenTwin: Closed-Loop Digital Twins for Trustworthy Policy Deployment in Open RAN

In open radio access networks (O-RAN), the near-real-time RAN Intelligent Controller (RIC) hosts third-party xApps whose training and validation risk disrupting the operational network. Disaggregation amplifies this risk, as no single party can certify a control action end to end. Indeed, our testbed shows an E2 control request reported as successful while the base station never applies the change. Digital twins (DTs) promise safe policy evaluation, yet existing O-RAN DTs largely rely on hand-crafted models, run without feedback from the deployment, and never say how often their predictions can be trusted. To fill this gap, we present OpenTwin, a closed-loop framework that learns the simulator configuration reproducing an operating deployment streamed measurements, certifies the resulting DT by re-simulation, calibrates it online, and evaluates each xApp action before it executes on the physical network. Every trust decision carries an error rate bounded by an operator-prescribed budget, with a drift detector limiting needless resynchronizations and a conformal fidelity gate admitting an action only when its predicted outcome range lies in the safe region. Extensive experiments across simulation and real-world testbeds confirm single-digit percentage error in reproduced measurements, false approvals an order of magnitude below every budget from 0.05 to 0.30, and a gated energy-saving xApp that retains roughly 40% of the saving achievable with perfect foresight.

==> figures/src/corrector_bars.py <==
#!/usr/bin/env python3
"""Corrector-slot comparison: corrected MAPE per corrector across three conditions.

Every plotted number is read from the persisted bake-off result files
    code/experiments/results/corrector_bakeoff/leaderboard.csv          (Nominal column)
    code/experiments/results/corrector_bakeoff/per_condition_nominal.csv (Stationary, Drift)
Five-seed means on the 12-run paired corpus (150 segments per condition).
Cross-checked against tab:corrector in supplementary/appendix-dropped-2026-08-02.tex.

Output: overleaf/figures/corrector_bars.pdf
"""

from pathlib import Path

import matplotlib
import numpy as np
import pandas as pd

matplotlib.use("Agg")
import matplotlib.pyplot as plt

HERE = Path(__file__).resolve()
ROOT = HERE.parents[3]                       # .../OpenTwin
BAKE = ROOT / "code/experiments/results/corrector_bakeoff"
OUT = HERE.parents[1] / "corrector_bars.pdf"

# --- load persisted results -------------------------------------------------
lb = pd.read_csv(BAKE / "leaderboard.csv").set_index("corrector")
pc = pd.read_csv(BAKE / "per_condition_nominal.csv")
pc = pc.pivot(index="corrector", columns="cond", values="mape_mean")

CONDITIONS = ["All runs", "Stationary", "Drift"]
ARMS = [  # (label, key in the result files)
    ("Adaptive (ours)", "adaptive"),
    ("Chronos-Bolt", "chronos_bolt"),
    ("Kalman", "kalman"),
    ("RLS", "rls"),
    ("Transformer", "transformer"),
    ("LSTM", "lstm"),
    ("Persistence", "persistence"),
    ("EWMA", "ewma"),
]
ORACLE = "oracle_regime"


def latency_label(key):
    """Per-update cost of one arm, read from the leaderboard, for the legend."""
    us = float(lb.loc[key, "latency_us"])
    if us >= 1000.0:
        ms = us / 1000.0
        return f"{ms:.0f} ms" if ms >= 10.0 else f"{ms:.2f} ms"
    return f"{us:.0f} µs" if us >= 10.0 else f"{us:.1f} µs"


def triple(key):
    """(Nominal, Stationary, Drift) MAPE % for one arm, from the result files."""
    nom = lb.loc[key, "nominal_mape"]
    stat = pc.loc[key, "nominal"]     # the stationary runs of the nominal corpus
    drift = pc.loc[key, "drift"]      # the drift runs of the nominal corpus
    # the leaderboard carries the same two conditions; require the files to agree
    assert abs(stat - lb.loc[key, "stationary_runs_mape"]) < 1e-6, key
    assert abs(drift - lb.loc[key, "drift_runs_mape"]) < 1e-6, key
    return np.array([nom, stat, drift])


values = {label: triple(key) for label, key in ARMS}
oracle = triple(ORACLE)

# --- cross-check against the published table (tab:corrector) ----------------
PUB = {
    "Adaptive (ours)": (5.89, 4.64, 7.14),
    "Chronos-Bolt": (6.09, 5.02, 7.17),
    "Kalman": (8.72, 7.52, 9.91),
    "RLS": (10.59, 4.44, 16.75),
    "Transformer": (8.71, 5.11, 12.30),
    "LSTM": (11.86, 5.11, 18.60),
    "Persistence": (8.13, 7.39, 8.86),
    "EWMA": (10.60, 6.99, 14.22),
}
PUB_ORACLE = (5.30, 4.44, 6.16)
for label, exp in PUB.items():
    got = tuple(round(v, 2) for v in values[label])
    assert got == exp, f"{label}: file {got} != published {exp}"
assert tuple(round(v, 2) for v in oracle) == PUB_ORACLE, (
    f"oracle: file {tuple(round(v, 2) for v in oracle)} != published {PUB_ORACLE}"
)

# --- style ------------------------------------------------------------------
plt.rcParams.update(
    {
        "font.size": 8,
        "axes.labelsize": 9,
        "xtick.labelsize": 8,
        "ytick.labelsize": 8,
        "legend.fontsize": 8,
        "axes.linewidth": 0.6,
        "grid.linewidth": 0.4,
        "hatch.linewidth": 0.5,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
    }
)

# Okabe-Ito, colorblind safe, paired with distinct hatches
COLORS = ["#0072B2", "#000000", "#E69F00", "#009E73",
          "#CC79A7", "#56B4E9", "#D55E00", "#767676"]
HATCHES = ["", "oo", "//", "\\\\", "xx", "..", "++", "--"]

fig, ax = plt.subplots(figsize=(3.5, 2.00))

n = len(ARMS)
width = 0.102
centers = np.arange(len(CONDITIONS))
offsets = (np.arange(n) - (n - 1) / 2) * width

bar_handles = []
for i, ((label, _), color, hatch) in enumerate(zip(ARMS, COLORS, HATCHES)):
    b = ax.bar(
        centers + offsets[i],
        values[label],
        width=width * 0.92,
        color=color,
        hatch=hatch,
        edgecolor="white",
        linewidth=0.4,
        label=label,
        zorder=2,
    )
    bar_handles.append(b)

# per-regime oracle: one horizontal tick spanning each condition group
half = n * width / 2 + 0.02
oracle_handle = None
for j, c in enumerate(centers):
    h = ax.hlines(
        oracle[j],
        c - half,
        c + half,
        colors="black",
        linestyles=(0, (3, 1.6)),
        linewidth=1.0,
        zorder=4,
        label="Per-regime oracle" if j == 0 else None,
    )
    if j == 0:
        oracle_handle = h

ax.set_xticks(centers)
ax.set_xticklabels(CONDITIONS)
ax.set_ylabel("Calibrated MAPE (%)")
ax.set_ylim(0, 20.5)
ax.set_yticks([0, 5, 10, 15, 20])

# the cost axis the bars cannot show: only three arms leave the microsecond class,
# and the one that matches our accuracy is three orders of magnitude slower
cost_note = ax.text(
    0.015,
    0.975,
    "per update:  ours {}  ·  Chronos-Bolt {}\nnear-RT decision path allows 10 ms".format(
        latency_label("adaptive"), latency_label("chronos_bolt")
    ),
    transform=ax.transAxes,
    ha="left",
    va="top",
    fontsize=7.5,
    linespacing=1.45,
    color="#333333",
    zorder=5,
)
ax.set_xlim(-0.55, len(CONDITIONS) - 0.45)
ax.grid(True, axis="y", ls=":", alpha=0.5, zorder=0)
ax.set_axisbelow(True)

# the oracle ticks stay drawn but carry no legend entry, since the caption already
# names them and dropping the entry buys the eight arms a two-row legend
handles = bar_handles
labels = [label for label, _ in ARMS]
# centred on the page, not on the axes, so it cannot run off the single column
leg = fig.legend(
    handles,
    labels,
    loc="upper center",
    bbox_to_anchor=(0.5, 1.0),
    ncol=4,
    frameon=False,
    handlelength=1.1,
    handletextpad=0.3,
    columnspacing=0.4,
    labelspacing=0.3,
    borderaxespad=0.2,
)

# fixed margins so the saved page is exactly the requested single-column size:
# 0.276 in of x-axis furniture below the axes, and a legend band sized to the two
# rows the eight arms now occupy
fig.subplots_adjust(left=0.155, right=0.985, bottom=0.276 / 2.00, top=1 - 0.390 / 2.00)

# guard: the legend must stay inside the 3.5 in page
fig.canvas.draw()
bb = leg.get_window_extent().transformed(fig.dpi_scale_trans.inverted())
assert bb.x0 >= -0.01 and bb.x1 <= 3.51, f"legend overflows the column: {bb}"

# guard: the cost note must stay inside the axes rather than clip at the spine
note_bb = cost_note.get_window_extent().transformed(ax.transAxes.inverted())
assert note_bb.x1 <= 0.99, f"cost note clips at the axes edge: x1={note_bb.x1:.3f}"

fig.savefig(OUT)
print(f"wrote {OUT}")
hdr = f"{'corrector':<16}" + "".join(f"{c:>12}" for c in CONDITIONS)
print(hdr)
for label, _ in ARMS:
    print(f"{label:<16}" + "".join(f"{v:12.4f}" for v in values[label]))
print(f"{'oracle (regime)':<16}" + "".join(f"{v:12.4f}" for v in oracle))


==> figures/src/detector_delay.py <==
#!/usr/bin/env python3
"""Detection delay and realized duty cycle of the anytime-valid e-detector.

Every plotted number is read from the persisted Monte-Carlo result file
    code/experiments/results/sysexp/e2/e2_detector.json
(2000 repetitions per delta, alpha_res = 0.001, T_resync = 4, T_drift = 40 samples).
Cross-checked against tab:detector in supplementary/appendix-dropped-2026-08-02.tex.

Output: overleaf/figures/detector_delay.pdf
"""

import json
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt

HERE = Path(__file__).resolve()
ROOT = HERE.parents[3]                       # .../OpenTwin
SRC = ROOT / "code/experiments/results/sysexp/e2/e2_detector.json"
OUT = HERE.parents[1] / "detector_delay.pdf"

# --- load persisted results -------------------------------------------------
d = json.loads(SRC.read_text())

alpha_res = d["alpha_res"]
t_resync = d["t_resync_segments"]
t_drift = d["t_drift_segments"]

fresh = {r["delta_sigma"]: r for r in d["delay_vs_delta_fresh_epoch"]}
pre = {r["delta_sigma"]: r for r in d["delay_vs_delta_precharged30"]}

deltas = sorted(fresh)
y_fresh = [fresh[x]["mean_delay"] for x in deltas]
y_pre = [pre[x]["mean_delay"] for x in deltas]
# analytic floor ln(1/alpha_res)/I with I = delta^2/2, i.e. 2 ln(1/alpha)/delta^2
y_floor = [fresh[x]["predicted_delay_2ln_over_d2"] for x in deltas]

# realized duty cycle of Corollary 1, detection-triggered policy
duty_rows = d["cor1_dutycycle"]


def duty_of(policy):
    return {r["delta_ref"]: r["duty_cycle"] for r in duty_rows if r["policy"] == policy}


y_duty = [duty_of("detection-triggered")[x] for x in deltas]
lvl_matched = sorted({v for v in duty_of("periodic-matched").values()})
lvl_2x = sorted({v for v in duty_of("periodic-2x").values()})
assert len(lvl_matched) == 1 and len(lvl_2x) == 1, "periodic baselines are not constant"
lvl_matched, lvl_2x = lvl_matched[0], lvl_2x[0]

# --- consistency checks against the persisted definitions --------------------
for x, f, u in zip(deltas, y_fresh, y_duty):
    assert abs(min(1.0, (f + t_resync) / t_drift) - u) < 1e-9, f"duty mismatch at {x}"
for x in deltas:
    assert fresh[x]["n_rep"] == 2000 and pre[x]["n_rep"] == 2000
    assert fresh[x]["censored"] == 0 and pre[x]["censored"] == 0

# published ground truth, tab:detector (rounded to the printed precision)
PUB = {  # delta: (fresh, pre-charged, floor, duty)
    0.5: (68.9, 94.6, 55.3, 1.00),
    1.0: (17.6, 34.3, 13.8, 0.54),
    2.0: (4.7, 14.7, 3.5, 0.22),
    3.0: (2.5, 9.5, 1.5, 0.16),
}
for x, f, p, fl, u in zip(deltas, y_fresh, y_pre, y_floor, y_duty):
    exp = PUB[x]
    got = (round(f, 1), round(p, 1), round(fl, 1), round(u, 2))
    assert got == exp, f"delta={x}: file {got} != published {exp}"

# --- style ------------------------------------------------------------------
plt.rcParams.update(
    {
        "font.size": 8,
        "axes.labelsize": 9,
        "xtick.labelsize": 8,
        "ytick.labelsize": 8,
        "legend.fontsize": 8,
        "axes.linewidth": 0.6,
        "grid.linewidth": 0.4,
        "lines.linewidth": 1.1,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
    }
)

C_FRESH = "#0072B2"   # blue
C_PRE = "#D55E00"     # vermillion
C_FLOOR = "#000000"   # black
C_MATCH = "#009E73"   # bluish green
C_2X = "#CC79A7"      # reddish purple

fig, (ax, bx) = plt.subplots(
    2, 1, figsize=(3.5, 2.5), sharex=True, gridspec_kw={"height_ratios": [1.65, 1.0]}
)

# --- panel (a): detection delay --------------------------------------------
ax.plot(deltas, y_pre, marker="s", ms=4, color=C_PRE, label="After in-control period")
ax.plot(deltas, y_fresh, marker="o", ms=4, color=C_FRESH, label="At detector reset")
ax.plot(deltas, y_floor, marker="^", ms=4, ls="--", color=C_FLOOR, label="Analytic floor")
ax.set_yscale("log")
ax.set_ylabel("Detection delay\n(samples)")
ax.set_ylim(1.0, 150)
ax.set_yticks([1, 10, 100])
ax.set_yticklabels(["1", "10", "100"])
ax.grid(True, which="major", ls=":", alpha=0.5)
ax.grid(True, which="minor", ls=":", alpha=0.22)
ax.legend(loc="upper right", frameon=False, handlelength=1.8, borderaxespad=0.3)
ax.text(
    0.02,
    0.06,
    "(a)",
    transform=ax.transAxes,
    fontsize=8,
    va="bottom",
    ha="left",
)

# --- panel (b): realized duty cycle -----------------------------------------
bx.axhline(lvl_matched, ls="--", color=C_MATCH, lw=1.0)
bx.axhline(lvl_2x, ls="-.", color=C_2X, lw=1.0)
bx.plot(deltas, y_duty, marker="o", ms=4, color=C_FRESH, zorder=3)
bx.set_xlabel(r"Drift magnitude $\delta$ ($\sigma$)")
bx.set_ylabel("Duty cycle")
bx.set_ylim(0.0, 1.25)
bx.set_yticks([0.0, 0.5, 1.0])
bx.set_xticks(deltas)
bx.set_xticklabels([f"{x:g}" for x in deltas])
bx.set_xlim(0.25, 3.25)
bx.grid(True, ls=":", alpha=0.5)
# label the series inline, so no legend box covers the reference levels
bx.text(0.33, 1.14, "Detection-triggered", color=C_FRESH, fontsize=7.5, va="center", ha="left")
bx.text(3.19, lvl_matched + 0.14, f"Periodic, same resync rate ({lvl_matched:.2f})",
        color=C_MATCH, fontsize=7.5, va="center", ha="right")
# the doubled-rate label sits midway between the two reference levels, which clears
# both of them and the duty curve, whose left end reaches the same level as this line
bx.text(3.19, 0.5 * (lvl_2x + lvl_matched), rf"Periodic, $2\times$ resync rate ({lvl_2x:.2f})",
        color=C_2X, fontsize=7.5, va="center", ha="right")
bx.text(0.02, 0.06, "(b)", transform=bx.transAxes, fontsize=8, va="bottom", ha="left")

fig.tight_layout(pad=0.35, h_pad=0.5)

# guard: no axis label may run off the page
fig.canvas.draw()
W, H = fig.get_size_inches()
for a in (ax, bx):
    for art in (a.yaxis.label, a.xaxis.label):
        if not art.get_text():
            continue
        b = art.get_window_extent(fig.canvas.get_renderer()).transformed(
            fig.dpi_scale_trans.inverted()
        )
        assert -0.005 <= b.x0 and b.x1 <= W + 0.005, f"label off page: {art.get_text()!r}"
        assert -0.005 <= b.y0 and b.y1 <= H + 0.005, f"label off page: {art.get_text()!r}"

fig.savefig(OUT)
print(f"wrote {OUT}")
print(f"alpha_res={alpha_res}, T_resync={t_resync}, T_drift={t_drift}")
for x, f, p, fl, u in zip(deltas, y_fresh, y_pre, y_floor, y_duty):
    print(f"  delta={x:<4} fresh={f:8.4f} pre={p:8.4f} floor={fl:8.4f} duty={u:.4f}")
print(f"  periodic-matched duty={lvl_matched}, periodic-2x duty={lvl_2x}")


==> figures/src/gate_coverage.py <==
#!/usr/bin/env python3
"""Realized gate coverage against the 1-alpha_gate target on the ns-3 closed loop.

Renders overleaf/figures/gate_coverage.pdf, the figure the paragraph "Conformal
gate coverage under drift" of overleaf/sections/eval.tex quotes.

Data source (read directly, nothing hard-coded):
    code/experiments/results/sysexp_repaired/repaired/e3_coverage.csv
        columns: scenario, arm, alpha_gate, protocol, target_coverage,
                 realized_coverage_mean, realized_coverage_std, n_seeds
        provenance: E3 of the system-experiment campaign under the REPAIRED
        guarantee protocol, described in
        code/experiments/S4-GATE-REPAIR-REPORT.md section 4.3. The repair gives
        the nonconformity score and the containment margin one matched
        prediction-side denominator (T2) and splits the tracker into a
        fixed-gamma ACI arm and the tuning-free DtACI arm (T3).

The plotted arm is the fixed-gamma ACI recursion Theorem 3 covers, which is what
the surrounding prose reports; the DtACI arm sits within 0.01 of it everywhere.
The retired figure, drawn from results/sysexp/e1/e3_coverage.csv under the
legacy protocol, is kept at overleaf/figures/_archive/.

Coverage is a property of the conformal predictor and not of the operator safe
region, so this single file covers the primary region.

Run:  python3 overleaf/figures/src/gate_coverage.py
"""

from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import pandas as pd

ROOT = Path(__file__).resolve().parents[3]
SRC = (ROOT / "code" / "experiments" / "results" / "sysexp_repaired" / "repaired"
       / "e3_coverage.csv")
OUT = ROOT / "overleaf" / "figures" / "gate_coverage.pdf"

ARM = "aci"

# Values the prose quotes (eval.tex, "Conformal gate coverage under
# drift"), used only as a regeneration guard: the plot itself uses the CSV.
PUBLISHED = {
    "drift": [0.907, 0.894, 0.843, 0.736, 0.685],
    "incontrol": [0.944, 0.932, 0.895, 0.796, 0.722],
    "traffic": [0.870, 0.866, 0.852, 0.782, 0.694],
}

# Okabe-Ito colorblind-safe palette; the same regime -> colour/marker mapping is
# reused in gate_opcurve.py.
SERIES = [
    ("incontrol", "In-control", "#0072B2", "o", "-"),
    ("traffic", "Bursty traffic", "#009E73", "^", "-"),
    ("drift", "Drift", "#D55E00", "s", "-"),
]

matplotlib.rcParams.update({
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
    "font.size": 9,
    "axes.labelsize": 9,
    "xtick.labelsize": 8,
    "ytick.labelsize": 8,
    "legend.fontsize": 8,
    "axes.linewidth": 0.7,
    "xtick.major.width": 0.7,
    "ytick.major.width": 0.7,
})


def main() -> None:
    df = pd.read_csv(SRC)
    df = df[df.arm == ARM]

    # Cross-check every plotted value against what the prose reports.
    for scen, published in PUBLISHED.items():
        g = df[df.scenario == scen].sort_values("alpha_gate")
        got = [round(v, 3) for v in g.realized_coverage_mean]
        if got != published:
            raise SystemExit(
                f"ABORT: {scen} coverage {got} disagrees with the reported "
                f"values {published}"
            )

    fig, ax = plt.subplots(figsize=(3.5, 2.0))

    lo, hi = 0.66, 1.0
    ax.plot([lo, hi], [lo, hi], ls="--", lw=0.9, color="0.45", zorder=1,
            label="Perfect calibration")

    for scen, label, colour, marker, ls in SERIES:
        g = df[df.scenario == scen].sort_values("target_coverage")
        ax.plot(g.target_coverage, g.realized_coverage_mean,
                ls=ls, lw=1.3, color=colour, marker=marker, ms=4.5,
                mec="white", mew=0.6, label=label, zorder=3)

    ax.set_xlabel(r"Target coverage $1-\alpha_{\mathrm{gate}}$")
    ax.set_ylabel("Realized coverage")
    ax.set_xlim(lo, hi)
    ax.set_ylim(lo, hi)
    ticks = [0.70, 0.75, 0.80, 0.85, 0.90, 0.95, 1.00]
    ax.set_xticks(ticks)
    # the flattened axis cannot carry seven y labels without them colliding
    ax.set_yticks([0.70, 0.80, 0.90, 1.00])
    ax.grid(True, alpha=0.3, lw=0.5)
    ax.set_axisbelow(True)
    ax.legend(loc="upper left", frameon=True, framealpha=0.9,
              edgecolor="0.8", handlelength=1.8, borderpad=0.4,
              labelspacing=0.3, fontsize=8)

    fig.tight_layout(pad=0.3)
    OUT.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(OUT)
    print(f"wrote {OUT}")


if __name__ == "__main__":
    main()


==> figures/src/gate_opcurve.py <==
#!/usr/bin/env python3
"""Operating curve of the conformal fidelity gate across violation budgets.

Renders overleaf/figures/gate_opcurve.pdf, the figure counterpart of Table
the operating-curve prose in overleaf/sections/eval.tex.

Data source (read directly, nothing hard-coded):
    code/experiments/results/sysexp_repaired/repaired/e1_operating_curve.csv
        columns used: scenario, arm, alpha_gate, protocol, n_seeds,
                      false_approval_rate_mean, energy_saved_pct_mean,
                      admit_rate_mean
        provenance: E1 of the system-experiment campaign in the primary
        operator region LOAD_CAP=50%, SINR_FLOOR=-12 dB, under the REPAIRED
        guarantee protocol described in
        code/experiments/S4-GATE-REPAIR-REPORT.md section 4.3. The repair gives
        the nonconformity score and the containment margin one matched
        prediction-side denominator (T2) and splits the tracker into a
        fixed-gamma ACI arm and the tuning-free DtACI arm (T3).

The plotted arm is the fixed-gamma ACI recursion Theorem 3 covers, which is what
the surrounding prose reports. The drift scenario is the paper's headline and is
drawn as the emphasized series, with the in-control scenario as the secondary
series. The retired figure, drawn from results/sysexp/e1_relax/ under the legacy
protocol, is kept at overleaf/figures/_archive/.

Run:  python3 overleaf/figures/src/gate_opcurve.py
"""

from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.ticker import FixedLocator, FixedFormatter
import pandas as pd

ROOT = Path(__file__).resolve().parents[3]
SRC = (ROOT / "code" / "experiments" / "results" / "sysexp_repaired" / "repaired"
       / "e1_operating_curve.csv")
OUT = ROOT / "overleaf" / "figures" / "gate_opcurve.pdf"

ALPHAS = [0.02, 0.05, 0.10, 0.20, 0.30]
ARM = "aci"

# Values the prose quotes (eval.tex, "DT-Validated Control"), used
# only as a regeneration guard: the plot itself uses the CSV. Kept at three
# decimals so the guard never turns on a rounding convention.
PUBLISHED = {
    "drift": {"e": [1.271, 1.364, 2.536, 3.433, 6.122],
              "a": [0.125, 0.134, 0.250, 0.370, 0.625]},
    "incontrol": {"e": [0.000, 0.000, 0.117, 4.947, 5.488],
                  "a": [0.000, 0.000, 0.012, 0.333, 0.389]},
}

# Okabe-Ito colorblind-safe palette; regime -> colour/marker mapping matches
# gate_coverage.py.
SERIES = [
    ("drift", "Drift", "#D55E00", "s", "-", 1.5, 4.8),
    ("incontrol", "In-control", "#0072B2", "o", "--", 1.2, 4.2),
]

matplotlib.rcParams.update({
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
    "font.size": 9,
    "axes.labelsize": 9,
    "xtick.labelsize": 8,
    "ytick.labelsize": 8,
    "legend.fontsize": 8,
    "axes.linewidth": 0.7,
    "xtick.major.width": 0.7,
    "ytick.major.width": 0.7,
})


def main() -> None:
    df = pd.read_csv(SRC)
    gate = df[df.arm == ARM]

    # Cross-check every plotted value against what the prose reports.
    for scen, want in PUBLISHED.items():
        g = gate[gate.scenario == scen].set_index("alpha_gate").reindex(ALPHAS)
        got_e = [round(v, 3) for v in g.energy_saved_pct_mean]
        got_a = [round(v, 3) for v in g.admit_rate_mean]
        if got_e != want["e"]:
            raise SystemExit(f"ABORT: {scen} energy {got_e} disagrees with "
                             f"the reported values {want['e']}")
        if got_a != want["a"]:
            raise SystemExit(f"ABORT: {scen} admit {got_a} disagrees with "
                             f"the reported values {want['a']}")

    # The zero false-approval annotation is asserted from the data, not stated.
    plotted = [s[0] for s in SERIES]
    fa = gate[gate.alpha_gate.isin(ALPHAS)
              & gate.scenario.isin(plotted)].false_approval_rate_mean
    zero_fa = bool(len(fa) and (fa == 0.0).all())

    fig, (ax_e, ax_a) = plt.subplots(
        2, 1, figsize=(3.5, 2.35), sharex=True,
        gridspec_kw={"height_ratios": [1, 1]})

    for scen, label, colour, marker, ls, lw, ms in SERIES:
        g = gate[gate.scenario == scen].set_index("alpha_gate").reindex(ALPHAS)
        ax_e.plot(ALPHAS, g.energy_saved_pct_mean, ls=ls, lw=lw, color=colour,
                  marker=marker, ms=ms, mec="white", mew=0.6, label=label,
                  zorder=3)
        ax_a.plot(ALPHAS, g.admit_rate_mean, ls=ls, lw=lw, color=colour,
                  marker=marker, ms=ms, mec="white", mew=0.6, zorder=3)

    # two lines, since on the flattened panel the single-line label is longer than
    # the panel it is centred on and would run off the top of the page
    ax_e.set_ylabel("Energy saved\n(%)")
    ax_e.set_ylim(0, 6.6)
    ax_e.set_yticks([0, 2, 4, 6])

    ax_a.set_ylabel("Admit rate")
    ax_a.set_ylim(0, 0.66)
    ax_a.set_yticks([0.0, 0.2, 0.4, 0.6])
    ax_a.set_xlabel(r"Violation budget $\alpha_{\mathrm{gate}}$")

    for ax in (ax_e, ax_a):
        ax.set_xscale("log")
        ax.set_xlim(0.017, 0.36)
        ax.xaxis.set_major_locator(FixedLocator(ALPHAS))
        ax.xaxis.set_major_formatter(FixedFormatter(
            [f"{a:.2f}" for a in ALPHAS]))
        ax.xaxis.set_minor_locator(FixedLocator([]))
        ax.grid(True, alpha=0.3, lw=0.5)
        ax.set_axisbelow(True)

    ax_e.legend(loc="upper left", frameon=True, framealpha=0.9,
                edgecolor="0.8", handlelength=1.9, borderpad=0.35,
                labelspacing=0.25, fontsize=8)

    if zero_fa:
        ax_a.annotate("False-approval rate 0 at every budget",
                      xy=(0.028, 0.585), fontsize=7.5, color="0.30")

    fig.tight_layout(pad=0.4)
    fig.subplots_adjust(hspace=0.16)
    OUT.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(OUT)
    print(f"wrote {OUT}")


if __name__ == "__main__":
    main()


==> figures/src/rf_gate.py <==
#!/usr/bin/env python3
"""The conformal gate as a discriminator on the conducted-RF leg.

Renders overleaf/figures/rf_gate.pdf, the figure counterpart of the conducted-RF
gate sentences in overleaf/sections/exp.tex and the counterfactual
paragraph in overleaf/sections/Appendix.tex.

Data sources (read directly, nothing hard-coded):
    code/testbed/powder/evidence/gate-discriminator-trace-2026-07-29.json
        params.floor_kbps, params.alpha_gate, calibration.thp_kbps_by_level,
        decisions[] (predicted throughput, conformal ball, decision),
        approved_executed (the 30 dB action that was executed),
        override_counterfactual (the 35 dB refusal, executed outside the loop),
        gate_counters (false-approval count)
    code/testbed/powder/evidence/gate-discriminator-override40-2026-07-29.json
        the 40 dB refusal, executed outside the loop
    provenance: code/testbed/RF-SESSION-2026-07-29.md section 1, one attended
    session on POWDER, OAI gNB on a USRP X310, Quectel RM520N-GL, JFW attenuator
    matrix, FlexRIC pinned at 307e1d0a.

The measured series is physical ground truth at every candidate attenuation: the
calibration sweep supplies 0, 10 and 20 dB, the executed action supplies 30 dB,
and the two deliberate gate-bypass overrides supply 35 and 40 dB.  The gate sees
only the DT prediction and its conformal ball, and admits a candidate when the
whole ball lies inside the operator safe region.

Run:  python3 overleaf/figures/src/rf_gate.py
"""

import json
import statistics as st
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt

HERE = Path(__file__).resolve()
ROOT = HERE.parents[3]                        # .../OpenTwin
EV = ROOT / "code/testbed/powder/evidence"
OUT = HERE.parents[1] / "rf_gate.pdf"

trace = json.loads((EV / "gate-discriminator-trace-2026-07-29.json").read_text())
over40 = json.loads((EV / "gate-discriminator-override40-2026-07-29.json").read_text())

# --- pull the decision table -------------------------------------------------
floor = trace["params"]["floor_kbps"] / 1000.0                 # Mbps
q_t = trace["decisions"][0]["conformal_q_pct"]
calib = {int(k): st.median(v) / 1000.0
         for k, v in trace["calibration"]["thp_kbps_by_level"].items()}

db, pred, lo, hi, approved = [], [], [], [], []
for d in trace["decisions"]:
    db.append(d["target_db"])
    pred.append(d["y_hat_thp_kbps"] / 1000.0)
    lo.append(d["conformal_ball_thp_kbps"][0] / 1000.0)
    hi.append(d["conformal_ball_thp_kbps"][1] / 1000.0)
    approved.append(d["decision"] == "APPROVE")

executed = trace["approved_executed"]
bypass35 = trace["override_counterfactual"]
measured = dict(calib)
measured[executed["atten_commanded_db"]] = executed["realized_median_kbps"] / 1000.0
measured[bypass35["atten_commanded_db"]] = bypass35["realized_median_kbps"] / 1000.0
measured[over40["atten_commanded_db"]] = over40["realized_median_kbps"] / 1000.0

# --- assertions: nothing is drawn unless the evidence still says what it said --
assert db == [0, 10, 20, 30, 35, 40], f"candidate grid changed: {db}"
assert approved == [True, True, True, True, False, False], (
    f"decision pattern changed: {approved}"
)
assert floor == 30.0, f"operator floor is now {floor} Mbps"
assert round(q_t, 1) == 11.0, f"conformal radius is now {q_t:.3f}%, paper says 11.0%"
assert all(d["conformal_q_pct"] == q_t for d in trace["decisions"]), (
    "the six candidates were not screened against one conformal state"
)
assert trace["params"]["alpha_gate"] == 0.1
# the admission rule is the ball against the safe region, in both directions
for x, l, ok in zip(db, lo, approved):
    assert (l > floor) == ok, f"{x} dB: ball floor {l:.2f} inconsistent with {ok}"
# the two counterfactuals, exactly as the paper quotes them
assert round(measured[35], 1) == 30.9, f"35 dB bypass reads {measured[35]:.3f} Mbps"
assert round(measured[40], 1) == 23.9, f"40 dB bypass reads {measured[40]:.3f} Mbps"
assert measured[35] > floor, "the 35 dB refusal is no longer the conservative one"
assert measured[40] < floor, "the 40 dB refusal is no longer a true negative"
assert bypass35["refusal_correct"] is False and over40["refusal_correct"] is True
# the executed action landed safely and the run carries no false approval
assert round(measured[30], 1) == 39.1, f"30 dB executed reads {measured[30]:.3f} Mbps"
assert measured[30] > floor and executed["false_approval"] is False
assert trace["gate_counters"]["n_false_approvals"] == 0
# the measured curve crosses the floor between the conservative and the true refusal
assert measured[30] > floor and measured[35] > floor > measured[40]
# calibration and post-decision measurement agree where both exist
assert abs(calib[30] - measured[30]) / measured[30] < 0.01
assert abs(calib[40] - measured[40]) / measured[40] < 0.01

# --- style ------------------------------------------------------------------
plt.rcParams.update(
    {
        "font.size": 8,
        "axes.labelsize": 9,
        "xtick.labelsize": 8,
        "ytick.labelsize": 8,
        "legend.fontsize": 8,
        "axes.linewidth": 0.6,
        "grid.linewidth": 0.4,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
    }
)

C_APPROVE = "#0072B2"     # blue
C_REFUSE = "#D55E00"      # vermillion
C_MEAS = "#4D4D4D"        # neutral gray
C_FLOOR = "#009E73"       # bluish green

fig, ax = plt.subplots(figsize=(3.5, 2.1))

# refused half-plane, so the decision boundary is a region and not only a colour
ax.axvspan(32.5, 42.5, color=C_REFUSE, alpha=0.07, zorder=0)

xs = sorted(measured)
ax.plot(
    xs,
    [measured[x] for x in xs],
    ls="-",
    lw=1.1,
    color=C_MEAS,
    marker="x",
    ms=4.0,
    mew=1.0,
    label="Measured downlink",
    zorder=3,
)

ax.axhline(floor, ls="--", lw=1.0, color=C_FLOOR, zorder=2)
ax.text(0.6, floor + 3.0, "operator floor, 30 Mbps", fontsize=7, color=C_FLOOR,
        va="bottom", ha="left")

for ok, colour, marker, label in (
    (True, C_APPROVE, "o", "Gate approves"),
    (False, C_REFUSE, "s", "Gate refuses"),
):
    idx = [i for i, a in enumerate(approved) if a == ok]
    ax.errorbar(
        [db[i] for i in idx],
        [pred[i] for i in idx],
        yerr=[[pred[i] - lo[i] for i in idx], [hi[i] - pred[i] for i in idx]],
        ls="none",
        marker=marker,
        ms=4.6,
        mfc=colour if ok else "white",
        mec=colour,
        mew=1.1,
        ecolor=colour,
        elinewidth=1.1,
        capsize=2.4,
        capthick=1.1,
        label=label,
        zorder=4,
    )

ax.annotate(f"{measured[35]:.1f}", xy=(35, measured[35]), xytext=(35.4, 44),
            fontsize=7, color=C_MEAS, ha="left", va="center",
            arrowprops=dict(arrowstyle="-", lw=0.6, color=C_MEAS,
                            shrinkA=0.5, shrinkB=2.0))
ax.annotate(f"{measured[40]:.1f}", xy=(40, measured[40]), xytext=(40.6, 12),
            fontsize=7, color=C_MEAS, ha="center", va="center",
            arrowprops=dict(arrowstyle="-", lw=0.6, color=C_MEAS,
                            shrinkA=0.5, shrinkB=2.0))
ax.text(37.5, 116, "refused", fontsize=7, color=C_REFUSE, ha="center", va="top")
ax.text(0.6, 64, f"conformal radius\n$q_t={q_t:.1f}\\%$", fontsize=7,
        color="0.25", ha="left", va="center", linespacing=1.35)

ax.set_xlabel("Candidate attenuation (dB)")
ax.set_ylabel("Throughput (Mbps)")
ax.set_xlim(-2.5, 42.5)
ax.set_ylim(0, 122)
ax.set_xticks([0, 10, 20, 30, 35, 40])
ax.set_yticks([0, 30, 60, 90, 120])
ax.grid(True, ls=":", alpha=0.5)
ax.set_axisbelow(True)

# two columns, because on the flattened axes a three-row legend is taller than the
# empty band below the operator floor and would cover the floor line itself
leg = ax.legend(
    loc="lower left",
    frameon=True,
    framealpha=0.9,
    edgecolor="0.8",
    ncol=2,
    handlelength=1.2,
    handletextpad=0.45,
    columnspacing=0.4,
    borderpad=0.3,
    labelspacing=0.2,
    borderaxespad=0.35,
)
leg.set_zorder(6)

fig.tight_layout(pad=0.3)

# guard: nothing may run off the single-column page
fig.canvas.draw()
W, H = fig.get_size_inches()
renderer = fig.canvas.get_renderer()
for art in (ax.xaxis.label, ax.yaxis.label, leg):
    b = art.get_window_extent(renderer).transformed(fig.dpi_scale_trans.inverted())
    assert -0.01 <= b.x0 and b.x1 <= W + 0.01, f"artist off page: {art}"
    assert -0.01 <= b.y0 and b.y1 <= H + 0.01, f"artist off page: {art}"

fig.savefig(OUT)
print(f"wrote {OUT}")
print(f"q_t = {q_t:.3f}%, floor = {floor:.0f} Mbps, "
      f"false approvals = {trace['gate_counters']['n_false_approvals']}")
for x, p_, l, h, ok in zip(db, pred, lo, hi, approved):
    print(f"  {x:2d} dB  pred {p_:7.2f}  ball [{l:7.2f}, {h:7.2f}]  "
          f"{'APPROVE' if ok else 'REFUSE ':7s}  measured {measured[x]:7.2f}")


==> figures/src/rl_learning.py <==
#!/usr/bin/env python3
"""Learning curve of the tabular Q-learning cell-sleep policy trained inside the twin.

Every plotted number is read from the persisted training log of the headline
agent configuration B (Robbins-Monro step size) at the headline penalty C = 3:
    code/experiments/results/rl_demo/run_adecay/learning_curve_val.csv
Each point is a greedy evaluation of the current policy on the 23 held-out
validation rollouts, recorded every 100 episodes, for three independent agent
seeds. Nothing is smoothed: the plotted series are the recorded checkpoints.

The per-episode epsilon-greedy training log (learning_curve_train.csv.gz) is
deliberately not overlaid. Its seed-averaged per-episode reward swings between
-0.31 and +0.49, so on a shared axis it would either be clipped or compress the
greedy curve to a flat line. Its trend is reported in RL-DEMO-REPORT.md 3.1
(-0.020 -> +0.079 over the run) and printed by this script for the caption.

Cross-checked against RL-DEMO-REPORT.md section 3.1: validation 0.001 -> 0.064,
last-quartile 0.064 +/- 0.001.

Output: overleaf/figures/rl_learning.pdf
"""

from pathlib import Path

import matplotlib
import numpy as np
import pandas as pd

matplotlib.use("Agg")
import matplotlib.pyplot as plt

HERE = Path(__file__).resolve()
ROOT = HERE.parents[3]                       # .../OpenTwin
RUN = ROOT / "code/experiments/results/rl_demo/run_adecay"
OUT = HERE.parents[1] / "rl_learning.pdf"

COST = 3.0        # headline penalty, fixed by the rule on the training split

# --- load persisted results -------------------------------------------------
val = pd.read_csv(RUN / "learning_curve_val.csv")
val = val[val.violation_cost == COST]

ep = np.array(sorted(val.episode.unique()))
seeds = sorted(val.agent_seed.unique())
per_seed = {
    s: val[val.agent_seed == s].set_index("episode")["val_mean_reward"].reindex(ep).to_numpy()
    for s in seeds
}
curves = np.vstack([per_seed[s] for s in seeds])
val_mean = curves.mean(axis=0)
val_sd = curves.std(axis=0, ddof=1)

# --- consistency checks against the persisted report ------------------------
assert len(seeds) == 3, f"expected 3 agent seeds, found {seeds}"
assert not np.isnan(curves).any(), "missing checkpoint for some seed"
assert round(val_mean[0], 3) == 0.001, val_mean[0]
assert round(val_mean[-1], 3) == 0.064, val_mean[-1]
lq = val_mean[ep >= 0.75 * ep.max()]
assert round(lq.mean(), 3) == 0.064, lq.mean()
assert round(lq.std(ddof=1), 3) == 0.001, lq.std(ddof=1)

# --- style ------------------------------------------------------------------
plt.rcParams.update(
    {
        "font.size": 8,
        "axes.labelsize": 9,
        "xtick.labelsize": 8,
        "ytick.labelsize": 8,
        "legend.fontsize": 8,
        "axes.linewidth": 0.6,
        "grid.linewidth": 0.4,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
    }
)

C_MEAN = "#0072B2"   # blue
C_SEED = "#56B4E9"   # sky blue

fig, ax = plt.subplots(figsize=(3.5, 1.9))

ax.axhline(0.0, color="0.4", lw=0.6, ls=":", zorder=1)
for i, s in enumerate(seeds):
    ax.plot(
        ep,
        per_seed[s],
        color=C_SEED,
        lw=0.6,
        alpha=0.75,
        zorder=2,
        label="Individual agent seeds" if i == 0 else None,
    )
ax.fill_between(
    ep, val_mean - val_sd, val_mean + val_sd, color=C_MEAN, alpha=0.20, lw=0, zorder=3,
    label=r"Mean $\pm$ 1 s.d.",
)
ax.plot(
    ep, val_mean, color=C_MEAN, lw=1.3, marker="o", ms=2.8, markevery=3, zorder=4,
    label=f"Greedy policy, {len(seeds)}-seed mean",
)

ax.set_xlabel("Training episode")
ax.set_ylabel("Reward per step")
ax.set_xlim(0, ep.max())
ax.set_ylim(-0.045, 0.088)
ax.set_yticks([-0.04, -0.02, 0.00, 0.02, 0.04, 0.06, 0.08])
ax.grid(True, ls=":", alpha=0.5)
ax.set_axisbelow(True)

handles, labels = ax.get_legend_handles_labels()
order = [labels.index(f"Greedy policy, {len(seeds)}-seed mean"),
         labels.index(r"Mean $\pm$ 1 s.d."),
         labels.index("Individual agent seeds")]
ax.legend(
    [handles[i] for i in order],
    [labels[i] for i in order],
    loc="lower right",
    frameon=False,
    handlelength=1.8,
    borderaxespad=0.3,
    labelspacing=0.35,
)

fig.tight_layout(pad=0.35)
fig.savefig(OUT)
print(f"wrote {OUT}")
print(f"penalty C={COST}, seeds={seeds}, episodes 0..{ep.max()}, {len(ep)} greedy checkpoints")
print(f"validation greedy mean: {val_mean[0]:.4f} -> {val_mean[-1]:.4f}")
print(f"  last quartile {lq.mean():.4f} +/- {lq.std(ddof=1):.4f}; peak {val_mean.max():.4f} @ ep {ep[val_mean.argmax()]}")
print(f"  per-seed value range {curves.min():.4f} .. {curves.max():.4f}")

# printed for the caption only, not plotted
tr = pd.read_csv(RUN / "learning_curve_train.csv.gz")
tr = tr[tr.violation_cost == COST]
t_x = np.array(sorted(tr.episode.unique()))
t_raw = tr.groupby("episode")["mean_reward"].mean().reindex(t_x).to_numpy()
k = max(1, int(0.05 * len(t_x)))
print(f"[not plotted] training eps-greedy: first 5% {t_raw[:k].mean():.4f} -> last 5% {t_raw[-k:].mean():.4f}"
      f" (per-episode range {t_raw.min():.4f} .. {t_raw.max():.4f})")


==> figures/src/rtf_costlaw.py <==
#!/usr/bin/env python3
"""Real-time-factor cost law of the ns-3 DT across the scale ladder.

Renders overleaf/figures/rtf_costlaw.pdf, the figure counterpart of the cost-law
sentence in overleaf/sections/eval.tex:

    RTF = K_machine * T_traffic * cells^1.19 * UEs^0.95   (R^2 = 0.949, 470 runs)
    K_machine   lab WSL2 workstation 1.01 | Plat 8462Y 1.38 | Plat 8358 2.23 | Gold 6226R 3.07
    T_traffic   lowrate-CBR 1.00 | saturated-CBR 0.98 | onoff-bursty 0.70

Data sources (read directly, nothing hard-coded except the published law):
    code/experiments/results-hazel/s3/s3_lad/cost.csv       420-run scale ladder
    code/experiments/results-hazel/s3/s3_lad/host_model.json   host -> CPU model
    code/experiments/results-hazel/s3/s3_pilot/cost.csv     cost-surface pilot
    code/experiments/results-hazel/s3/s3_rtbridge/cost.csv  single-machine bridge grid
    code/experiments/results/realtime/twin_realtime.csv     lab-machine bench
    provenance: code/experiments/S3-SCALABILITY-REPORT.md sections 2, 2.1 and 2.3,
    and code/REALTIME-REPORT.md.

Inclusion rule, taken verbatim from S3-SCALABILITY-REPORT.md section 2: keep clean
(exit 0) and dirty (SIGSEGV inside Simulator::Destroy after the full simulated
interval, telemetry complete) runs, drop censored runs whose wall clock measured
the queue budget rather than the cost.  Only simTime = 10 s runs are kept, so the
2 s pilot probes and the 5 / 30 s startup grid cannot bias the normalisation.
That admits 507 runs spanning 1 to 32 cells, 1 to 64 UEs, four CPU models and
three traffic models.

PROVENANCE NOTE, deliberately visible.  The published coefficients were fitted on
Hazel over a 470-run selection whose raw corpus lives on /share and is not in this
repository, so the exact selection cannot be replayed here.  What this script does
replay, from the persisted cost tables, is (i) the published law taken as given,
which predicts these 507 runs with R^2 = 0.946 and a per-machine median
measured/predicted ratio inside 1.00 +/- 0.09, and (ii) a refit on the same runs,
which returns cells^1.18 * UEs^0.98 at R^2 = 0.948 with the traffic factors
1.00 / 0.97 / 0.72.  Both agree with the paper to within the run-selection
difference; the assertion tolerances below are set to that difference and are
stated rather than tightened.

Run:  python3 overleaf/figures/src/rtf_costlaw.py
"""

import csv
import json
import math
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

HERE = Path(__file__).resolve()
ROOT = HERE.parents[3]                        # .../OpenTwin
S3 = ROOT / "code/experiments/results-hazel/s3"
LAB = ROOT / "code/experiments/results/realtime/twin_realtime.csv"
OUT = HERE.parents[1] / "rtf_costlaw.pdf"

# --- the published law ------------------------------------------------------
P_CELLS, P_UES, R2_PUB = 1.19, 0.95, 0.949
K_PUB = {"labWSL2": 1.01, "Plat8462Y": 1.38, "Plat8358": 2.23, "Gold6226R": 3.07}
T_PUB = {"lowrate-CBR": 1.00, "saturated-CBR": 0.98, "onoff-bursty": 0.70}

KEEP_RC = {"0", "-11"}          # clean and dirty; "-1" is censored and excluded
SIM_TIME = 10.0

# --- load persisted results -------------------------------------------------
host_model = json.loads((S3 / "s3_lad/host_model.json").read_text())


def sweep(name):
    rows = []
    for r in csv.DictReader((S3 / name / "cost.csv").open()):
        if r["rc"] not in KEEP_RC or float(r["sim_time"]) != SIM_TIME:
            continue
        rows.append(
            dict(
                cells=int(r["cells"]),
                ues=int(r["ues"]),
                rtf=float(r["rtf"]),
                machine=host_model[r["host"]],
                traffic=r["traffic"],
                src=name,
            )
        )
    return rows


def lab_bench():
    rows = []
    for r in csv.DictReader(LAB.open()):
        assert float(r["sim_time_s"]) == SIM_TIME
        rows.append(
            dict(
                cells=int(r["n_cells"]),
                ues=int(r["n_ues"]),
                rtf=float(r["wall_s"]) / float(r["sim_time_s"]),
                machine="labWSL2",
                # the lab bench drives ns3.42-scenario-zero-sweep with the closed
                # loop's own argument vector, the same executable and load the
                # bridge sweep labels saturated-CBR
                traffic="saturated-CBR",
                src="lab",
            )
        )
    return rows


data = sweep("s3_lad") + sweep("s3_pilot") + sweep("s3_rtbridge") + lab_bench()

cells = np.array([r["cells"] for r in data], dtype=float)
ues = np.array([r["ues"] for r in data], dtype=float)
rtf = np.array([r["rtf"] for r in data])
machine = [r["machine"] for r in data]
traffic = [r["traffic"] for r in data]

# --- (i) the published law, taken as given, against these runs ---------------
scale = cells ** P_CELLS * ues ** P_UES
pred = np.array([K_PUB[m] * T_PUB[t] for m, t in zip(machine, traffic)]) * scale
y, yhat = np.log(rtf), np.log(pred)
r2_published = 1 - np.sum((y - yhat) ** 2) / np.sum((y - y.mean()) ** 2)
ratio = rtf / pred

# --- (ii) an independent refit on the same runs ------------------------------
models = sorted(set(machine))
loads = sorted(set(traffic))
A = np.column_stack(
    [np.log(cells), np.log(ues)]
    + [np.array([m == mm for m in machine], float) for mm in models]
    + [np.array([t == tt for t in traffic], float) for tt in loads[1:]]
)
beta, *_ = np.linalg.lstsq(A, y, rcond=None)
r2_refit = 1 - np.sum((y - A @ beta) ** 2) / np.sum((y - y.mean()) ** 2)
p_fit, q_fit = beta[0], beta[1]
k_fit = {m: math.exp(beta[2 + i]) for i, m in enumerate(models)}
t_fit = {loads[0]: 1.0}
for i, t in enumerate(loads[1:]):
    t_fit[t] = math.exp(beta[2 + len(models) + i])

# --- assertions: nothing is drawn unless the corpus still says what it said ---
assert len(data) == 507, f"corpus changed: {len(data)} runs, expected 507"
assert sorted(set(models)) == sorted(K_PUB), f"machines {models} != published {list(K_PUB)}"
assert sorted(set(loads)) == sorted(T_PUB), f"traffic {loads} != published {list(T_PUB)}"
assert (int(cells.min()), int(cells.max())) == (1, 32), "cell span is no longer 1-32"
assert (int(ues.min()), int(ues.max())) == (1, 64), "UE span is no longer 1-64"

# the published R^2 must be reproduced by the published law on this corpus
assert abs(r2_published - R2_PUB) <= 0.01, (
    f"published law scores R2={r2_published:.4f} here, paper says {R2_PUB}"
)
# the replayed R^2 is quoted in the header provenance note and in the body prose,
# so it stays pinned to what this corpus actually returns
assert round(r2_published, 3) == 0.946, (
    f"replayed R2 moved to {r2_published:.4f}; update the provenance note"
)
assert abs(r2_refit - R2_PUB) <= 0.01, (
    f"refit R2={r2_refit:.4f} disagrees with the published {R2_PUB}"
)
# exponents: tolerance is the run-selection difference documented in the header
assert abs(p_fit - P_CELLS) <= 0.03, f"refit cells exponent {p_fit:.3f} vs {P_CELLS}"
assert abs(q_fit - P_UES) <= 0.04, f"refit UEs exponent {q_fit:.3f} vs {P_UES}"
# the published machine constants must place every machine's runs on their line
for m in models:
    med = float(np.median(ratio[[i for i, mm in enumerate(machine) if mm == m]]))
    assert 0.85 <= med <= 1.15, f"{m}: measured/predicted median {med:.3f} off the law"
# the published constants must keep their ordering and their factor-of-three span
assert sorted(k_fit, key=k_fit.get) == sorted(K_PUB, key=K_PUB.get), "machine order flipped"
span_pub = max(K_PUB.values()) / min(K_PUB.values())
span_fit = max(k_fit.values()) / min(k_fit.values())
assert abs(span_pub - 3.04) < 0.01 and 2.7 <= span_fit <= 3.6, (
    f"machine-constant span: published {span_pub:.2f}, refit {span_fit:.2f}"
)
# the traffic factors are reproduced closely enough to normalise nothing away
for t in loads:
    assert abs(t_fit[t] - T_PUB[t]) <= 0.03, f"traffic {t}: refit {t_fit[t]:.2f} vs {T_PUB[t]}"
# the qualitative reading of the figure
assert rtf.min() < 1.0 < rtf.max(), "the real-time line no longer crosses the corpus"
assert rtf.max() > 1000, f"largest configuration only reaches RTF {rtf.max():.0f}"

# --- style ------------------------------------------------------------------
plt.rcParams.update(
    {
        "font.size": 8,
        "axes.labelsize": 9,
        "xtick.labelsize": 8,
        "ytick.labelsize": 8,
        "legend.fontsize": 8,
        "axes.linewidth": 0.6,
        "grid.linewidth": 0.4,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
    }
)

# Okabe-Ito, colorblind safe, with a distinct marker per machine so the series
# also separate in grayscale
SERIES = [
    ("labWSL2", "Lab workstation", "#0072B2", "o"),
    ("Plat8462Y", "Plat. 8462Y", "#009E73", "^"),
    ("Plat8358", "Plat. 8358", "#E69F00", "s"),
    ("Gold6226R", "Gold 6226R", "#D55E00", "D"),
]

fig, ax = plt.subplots(figsize=(3.5, 2.2))

for key, label, colour, marker in SERIES:
    idx = [i for i, m in enumerate(machine) if m == key]
    # each machine's law is drawn only across the scales that machine actually
    # ran, so no line extrapolates into a region the corpus never measured
    xs = np.array([scale[idx].min(), scale[idx].max()])
    ax.plot(
        xs,
        K_PUB[key] * xs,
        ls="-",
        lw=0.9,
        color=colour,
        alpha=0.85,
        zorder=2,
    )
    ax.plot(
        scale[idx],
        rtf[idx],
        ls="none",
        marker=marker,
        ms=2.9,
        mfc=colour,
        mec=colour,
        mew=0.0,
        alpha=0.55,
        label=f"{label}, $K{{=}}{K_PUB[key]:.2f}$",
        zorder=3,
    )

ax.axhline(1.0, ls="--", lw=0.9, color="0.35", zorder=1)
ax.text(900, 0.60, "real time", fontsize=7, color="0.30", va="center", ha="center")

ax.set_xscale("log")
ax.set_yscale("log")
ax.set_xlim(0.8, 2200)
ax.set_ylim(0.35, 4000)
ax.set_xlabel(r"Topology scale $\mathrm{cells}^{1.19}\,\mathrm{UEs}^{0.95}$")
ax.set_ylabel("Real-time factor\n(wall-clock s per simulated s)")
ax.grid(True, which="major", ls=":", alpha=0.5)
ax.grid(True, which="minor", ls=":", alpha=0.18)
ax.set_axisbelow(True)

ax.annotate(
    r"$\mathrm{RTF}=K_{\mathrm{mach}}T_{\mathrm{traf}}"
    r"\,\mathrm{cells}^{1.19}\mathrm{UEs}^{0.95}$"
    "\n" rf"fitted on 470 runs, $R^2={R2_PUB:.3f}$",
    xy=(0.975, 0.145),
    xycoords="axes fraction",
    ha="right",
    va="bottom",
    fontsize=7.5,
    color="0.15",
)

# on the flattened axes the four-row legend covered the middle of the diagonal, and
# two columns are wider than the axes, so the legend moves into a band above the
# plot, centred on the page rather than on the axes
leg = fig.legend(
    loc="upper center",
    bbox_to_anchor=(0.5, 1.0),
    ncol=2,
    frameon=False,
    handlelength=1.0,
    handletextpad=0.3,
    columnspacing=0.5,
    labelspacing=0.25,
    borderaxespad=0.15,
    markerscale=1.4,
)
leg.set_zorder(5)

fig.tight_layout(pad=0.3)
fig.subplots_adjust(top=1 - 0.36 / 2.2)

# guard: nothing may run off the single-column page
fig.canvas.draw()
W, H = fig.get_size_inches()
renderer = fig.canvas.get_renderer()
for art in (ax.xaxis.label, ax.yaxis.label, leg):
    b = art.get_window_extent(renderer).transformed(fig.dpi_scale_trans.inverted())
    assert -0.01 <= b.x0 and b.x1 <= W + 0.01, f"artist off page: {art}"
    assert -0.01 <= b.y0 and b.y1 <= H + 0.01, f"artist off page: {art}"

fig.savefig(OUT)
print(f"wrote {OUT}")
print(f"runs={len(data)}  cells {int(cells.min())}-{int(cells.max())}  "
      f"UEs {int(ues.min())}-{int(ues.max())}  RTF {rtf.min():.2f}-{rtf.max():.0f}")
print(f"published law on this corpus: R2={r2_published:.4f}, "
      f"median measured/predicted {np.median(ratio):.3f}")
print(f"refit: cells^{p_fit:.3f} UEs^{q_fit:.3f}, R2={r2_refit:.4f}")
print("  K refit:", {m: round(v, 2) for m, v in k_fit.items()})
print("  T refit:", {t: round(v, 2) for t, v in t_fit.items()})
for m in models:
    idx = [i for i, mm in enumerate(machine) if mm == m]
    print(f"  {m:10s} n={len(idx):4d} median measured/predicted "
          f"{np.median(ratio[idx]):.3f}")


==> figures/src/twin_fidelity.py <==
#!/usr/bin/env python3
"""DT construction fidelity across the scalability ladder.

Two medians per rung are plotted, the uncorrected DT and the corrected DT.
The seed-to-seed noise floor is read but deliberately not drawn, since the body quotes
it in one sentence and the extra series crowded the panel. Its values stay guarded here
so that a data refresh cannot silently invalidate that sentence.

Every plotted number is read from the persisted ladder result files
    code/experiments/results-hazel/s3/tails-2026-07-29/s3_lad/twin_fidelity.csv
    code/experiments/results-hazel/s3/tails-2026-07-29/s3_lad/noise_floor.csv
IMPORTANT: use the tails-2026-07-29 refresh, not the sibling s3_lad directory, whose
five small rungs carry only 5 or 6 pairs. S3-TAILS-REPORT.md section 7 item 7 records
the replacement (n 5/6/6/6/6 -> 13/13/14/13/14) and the refreshed per-rung comparisons.

Output: overleaf/figures/twin_fidelity.pdf
"""

from pathlib import Path

import matplotlib
import pandas as pd

matplotlib.use("Agg")
import matplotlib.pyplot as plt

HERE = Path(__file__).resolve()
ROOT = HERE.parents[3]                       # .../OpenTwin
LAD = ROOT / "code/experiments/results-hazel/s3/tails-2026-07-29/s3_lad"
OUT = HERE.parents[1] / "twin_fidelity.pdf"

# --- load persisted results -------------------------------------------------
tf = pd.read_csv(LAD / "twin_fidelity.csv")
nf = pd.read_csv(LAD / "noise_floor.csv")

# rungs in increasing deployment size (cells x UEs)
RUNGS = ["4x4", "4x8", "8x4", "8x8", "4x16", "16x8", "16x16"]

pair = tf.groupby("rung")[["raw_mape", "corrected_mape"]].median()
floor = nf.groupby("rung")["floor_mape"].median()
npairs = tf.groupby("rung")["corrected_mape"].count()

raw = [pair.loc[r, "raw_mape"] for r in RUNGS]
cor = [pair.loc[r, "corrected_mape"] for r in RUNGS]
flo = [floor.loc[r] for r in RUNGS]   # not plotted, guarded because the body quotes it

# --- cross-check against the values the body quotes -------------------------
PUB_COR = [6.5, 4.4, 5.1, 3.7, 2.7, 4.0, 3.5]
PUB_FLO = [6.0, 7.9, 5.8, 2.8, 3.6, 8.9, 5.1]
for r, got, exp in zip(RUNGS, cor, PUB_COR):
    assert round(got, 1) == exp, f"corrected {r}: file {got:.2f} != published {exp}"
for r, got, exp in zip(RUNGS, flo, PUB_FLO):
    assert round(got, 1) == exp, f"floor {r}: file {got:.2f} != published {exp}"
assert min(npairs[r] for r in RUNGS) >= 12, "a rung fell below twelve cross-fitted pairs"
assert max(cor) < 10.0, "the single-digit claim no longer holds at every rung"
below = sum(c <= f for c, f in zip(cor, flo))
assert below == 5, f"the body says five of seven rungs sit at or below the floor, got {below}"

# --- style ------------------------------------------------------------------
plt.rcParams.update(
    {
        "font.size": 8,
        "axes.labelsize": 9,
        "xtick.labelsize": 8,
        "ytick.labelsize": 8,
        "legend.fontsize": 8,
        "axes.linewidth": 0.6,
        "grid.linewidth": 0.4,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
    }
)

fig, ax = plt.subplots(figsize=(3.5, 1.75))
x = range(len(RUNGS))

ax.plot(x, raw, color="#D55E00", marker="o", ms=4.5, lw=1.3, ls="-",
        label="Uncalibrated DT", zorder=3)
ax.plot(x, cor, color="#0072B2", marker="s", ms=4.5, lw=2.0, ls="-",
        label="Calibrated DT (ours)", zorder=5)

# the single-digit line the abstract claims
ax.axhline(10.0, color="#777777", lw=0.7, ls=":", zorder=1)
ax.text(len(RUNGS) - 0.92, 10.6, "single digit", fontsize=6.4, color="#777777",
        ha="right", va="bottom")

ax.set_yscale("log")
ax.set_ylim(2.3, 40.0)
ax.set_yticks([3, 5, 10, 20, 30])
ax.get_yaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())
ax.get_yaxis().set_minor_formatter(matplotlib.ticker.NullFormatter())
ax.set_xticks(list(x))
ax.set_xticklabels(RUNGS)
ax.set_xlim(-0.35, len(RUNGS) - 0.65)
ax.set_xlabel("Deployment size (cells $\\times$ UEs)")
ax.set_ylabel("Median KPM error (%)")
ax.grid(True, axis="y", ls=":", alpha=0.5, zorder=0)
ax.set_axisbelow(True)

leg = fig.legend(
    loc="upper center",
    bbox_to_anchor=(0.5, 1.0),
    ncol=2,
    frameon=False,
    handlelength=1.8,
    handletextpad=0.5,
    columnspacing=1.0,
    labelspacing=0.25,
    borderaxespad=0.2,
)

# absolute bands held fixed as the figure flattens: 0.435 in of x-axis furniture
# below the axes and 0.317 in of legend above it
fig.subplots_adjust(left=0.145, right=0.985, bottom=0.435 / 1.75, top=1 - 0.317 / 1.75)

# guard: the legend must stay inside the 3.5 in page
fig.canvas.draw()
bb = leg.get_window_extent().transformed(fig.dpi_scale_trans.inverted())
assert bb.x0 >= -0.01 and bb.x1 <= 3.51, f"legend overflows the column: {bb}"

fig.savefig(OUT)
print(f"wrote {OUT}")
print(f"{'rung':>7} {'raw':>8} {'corrected':>10} {'floor':>8} {'pairs':>6}")
for r, a, b, c in zip(RUNGS, raw, cor, flo):
    print(f"{r:>7} {a:>8.1f} {b:>10.2f} {c:>8.2f} {npairs[r]:>6d}")

